Fortuitous sequences of flips of the top of a stack of n burnt pancakes for all n>24

Burnt pancakes problem was defined by Gates and Papadimitriou in 1979. A stack $S$ of pancakes with a burnt side must be sorted by size, the smallest on top, and each pancake with burnt side down. The only operation allowed is to split stack in two parts and flip upper part. $g(S)$ is the minimal number of flips needed to sort stack $S$. Stack $S$ may be $-I_n$ when pancakes are in right order but upside down or $-f_n$ when all pancakes are right side up but sorted in reverse order. Gates et al. proved that $g(-f_n)\ge 3n/2-1$. In 1995 Cohen and Blum proved that $g(-I_n)=g(-f_n)+1\ge 3n/2$. In 1997 Heydari and Sudborough proved that $g(-I_n)\le 3(n+1)/2$ whenever some fortuitous sequence of flips exists. They gave fortuitous sequences for $n$=3, 15, 27 and 31. They showed that two fortuitous sequences $S_n$ and $S_{n'}$ may combine into another fortuitous sequence $S_{n''}$ with $n''=n+n'-3$. So a fortuitous sequence $S_n$ gives a fortuitous sequence $S_{n+12}$. This proves that $g(-I_n)\le 3(n+1)/2$ if $n$ is congruent to 3 modulo 4 and $n\ge 23$. In 2011 Josef Cibulka enhanced Gates and Papadimitriou's lower bound thanks to a potential function. He got so $g(-I_n)\ge3n/2+1$ if $n > 1$ proving thereby, that $g(-I_n)=3(n+1)/2$ if $n$ is congruent to 3 modulo 4 and $n\ge 23$. This paper explains how to build generalized fortuitous sequences for $n=15, 19, 23$ and every $n\ge 25$, odd or even, proving thereby that $g(-I_n)=\lceil 3n/2\rceil+1$ for these $n$. It gives $g(-I_n)$ for all $n$.

==> concat.c <==
#include<stdio.h>
#include<stdlib.h>
#define mmax 100
#define ALL 0
typedef int stack[2*mmax-1], seq[3*mmax];
int aff=0; seq S[2*mmax]={}; // print stack (aff&1) or sequence(aff&2) of solutions
void prnt(int *t, int n) { while(n--) printf(" %2d",*t++); printf("\n"); }
void copy(stack s, stack t, int n) { for(;n--;) t[n]=s[n]; }       // t=s
void pseq(seq q) { int l=(*q+1)*3/2; if(aff&2) prnt(q,l); if(!*S[*q]) copy(q,S[*q],l); }
void prsq(stack s, seq q) { if(aff&1) prnt(s,*q); pseq(q); }
void flip(stack s, int l) {while(l>0) {int x=s[--l]; s[l--]=-*s, *s++=-x;}}
void _In (stack s, int n) {while(n--) s[n]=~n;}                    // s=-In
void minv(stack s, stack t, int n)                                 // t=-In/s
{ for(;n--;) if(s[n]<0) t[~s[n]]=n+1; else t[s[n]-1]=~n; }
int isIn(stack s, int n) { for(;n && s[n-1]==n;n--) ; return !n; } // s==In
void appl(stack s, seq q) // in combine(q=nS1nS2..., r)  nS2... is ignored
{ int n=*q; _In(s,n); do flip(s,*q++); while(*q%n); } // s=-f_{nS1}
void chkseq(seq q)              // check f_q==-I_n
{ int n=*q, i; stack s; _In(s,n);
  for(i=3*(n+1)/2;i--;) flip(s,q[i]);
  if(!isIn(s,n)) printf("wrong sequence\n"),exit(1);
}
int*sort(stack s, seq q, int n) // q=nS s*=f_{nS} adds |S| adjacencies return q+|nS|  
{ int i=n, x; for(;;) for(flip(s,*q++=i),i=1,x=1-*s;s[i]!=x;) if(++i==n) return q; }
int stsq(stack s, seq q, int n) // q=nS_1...nS_{2+c} with f_{nS_1}==s && f_q==-I_n
{ stack t;                      //                        && |q|==(n+1)*3/2
  minv(s,t,n); int *r=sort(t,q,n),      c=1&n;    if(   !isIn(t,n)) return 0;
  copy(s,t,n); do   r=sort(t,r,n); while(c--);    return isIn(t,n) && r-q==(n+1)*3/2;
}
int combine(seq a, seq b, seq c)      // c=a+b
{ stack s, t;   appl(s,a), appl(t,b);  // t[]={-l-2,-l-3,y,y-1,...} 
  int d=*a&1?2:1, i, l=-*t-2, h=*a+~d, x;
  for(i=0;i<*a;i++) x=s[i],s[i  ]=x+=x>0  ?l:     -l  ;  // |x|+=l
  for(i=d;i<*b;i++) x=t[i],s[i+h]=x+=x>-*t?h:x<*t?-h:0;  // |x|+=h if |x|>l+2
  return i=stsq(s,c,i+h),i? prsq(s,c) :printf("combine failed %d+%d=%d\n",*a,*b,*c),i;
}
#define N(i) (i>0?i-n-1:i+n+1)  // f_n(i)
#define I(x,y) x=(i>0?(i-n)^1:-((n-i)^1))+n, y=j>0?j^1:-(-j^1)// other end of 2-clan
void triple(int n, int sym)
{ int m=n|2, s[8][mmax]={}, *f=s[2], *h=s[6]; // int f[-n..n], h[-n..n];
  h[f[n]=1]=n, h[f[-n]=-1]=-n;
  void E(int i,int j) { for(;!f[i];I(i,j)) h[f[i]=j]=i, h[f[-i]=-j]=-i;}
  if(sym>1) E(-1,8),E(4,12-m),E(-5,2),E(-8,n),E(9,5),E(11,7-n),E(m-15,n-5);
  void dfs() //-8 -9-12-13 -2 -3-14-15  5  4  7  6-10-11  1
  { void set(int i, int j)  // force f[i]=j and h[j]=i
    { int d=2*(1&(i^i>>10))-1;
      if(f[i]!=h[j] || f[i] || (f[j] && h[i] && f[j]!=h[i])
                    || f[i-d]==j+d || f[1]>0) return;
      h[f[i]=j]=i, h[f[-i]=-j]=-i;
      if(!f[i+d]) set(i+d,j-d);
      else if(!f[j]&& h[i]) set(j,h[i]);
      else if( f[j]&&!h[i]) set(f[j],i);
      else if(sym%2 && f[N(j)]!=N(i)) set(N(j),N(i)); // palindrome
      else dfs();
      f[i]=f[-i]=h[j]=h[-j]=0;
    }
    int i, j, k=0, c=0; static seq q;
    for(i=n;i;i--) if(!f[i] && h[c=i] && h[k=h[i]]) return set(i,h[k]);
    if(!c) if(stsq(f+1,q,n)) prsq(f+1,q); // filled stack f yields printed sequence q
    if(k) for(i=f[k],j=n;j;j--) if(h[j]==f[j]) set(i,(i^j)&1?-j:j);
  }
  dfs(); // complete recursively f and h so f[h]=f[f[f]]=Id
}
void palin(int i)  // recursive function, f_i is next flip in sequence q of length k.
{ static seq q; static stack s, t; static int k=0, j, m, n;
  if(!k) _In(s,n=i),m=n/2+1; // at recursive level k=0, s=-I_i
  flip(s,q[k++]=i);
  if(n&2 && k<m && (j=m-k)<=k) { i=j<k?q[j]:n-1; if(s[i]==s[i-1]-1) palin(i); } else
  if(k<m) for(i=2;i<n;i+=2)    {                 if(s[i]==s[i-1]-1) palin(i); } else
  if(copy(s,t,n), *s<0 && sort(t,q+m,n)==q+2*m && sort(t,q+2*m,n)==q+3*m) prsq(s,q);
  flip(s,q[--k]); // undo first flip
}
void fortui(int n, int sym)
{ seq q={n}, r={n}; static stack s, S, t, T;
  int u[8][mmax], *f=u[2], *h=u[6], kK=(n+1)*3/2, k=1, K=kK-k, l=k, L=K, i, m=n/2;
  void dfs()  // recursive completion of f (and h, s, S, ...)
  { void set(int i,int j) // force f[i]=j (and h[j]=i, f[-i]=-j, f[I]=J ...)
    { int I(I,J); // other ends of 2-clan or 2-block
      if(i && j && f[2*i-I]!=2*j-J && f[2*I-i]!=2*J-j) // prevent 4-clan and 4-block
      h[f[i]=j]=i, h[f[-i]=-j]=-i, h[f[I]=J]=I, h[f[-I]=-J]=-I, // actual setting
      (sym&1 && !f[  j ]? set(  j ,-  i ) // double
      :sym&2 && !f[N(i)]? set(N(i),-N(j)) // even palindrome centered on n
      :sym&4 && !f[N(j)]? set(N(j), N(i)) // palindrome centered on n-1
      :sym&8 && i+J==I+j?                 // prevent 2-block and generalized patchwork
      :sym&16 && h[i]-f[j]? h[i]?f[j]?:h[h[i]]?:set(j,h[i]):f[f[j]]?:set(f[j],i)//triple
      :sym&16 && h[I]-f[J]? h[I]?f[J]?:h[h[I]]?:set(J,h[I]):f[f[J]]?:set(f[J],I)
      :dfs()),
      f[i]=h[j]=f[-i]=h[-j]=f[I]=h[J]=f[-I]=h[-J]=0; // undo setting
    }
    int x=f[*s], X=f[*S], y=x?h[1-x]:0, Y=X?h[1-X]:0,  // tops of stacks and matches
        a=h[*t], A=h[*T], b=a?f[1-a]:0, B=A?f[1-A]:0, i;
    if(k==K) { if(~n&1) q[k]=n, prsq(f+1,q), n=ALL?n:1; return; } // even sequence found
    if(l==L) { if(~n&1) r[l]=n, prsq(h+1,r), n=ALL?n:1; return; }
    if(K+l==kK && k+l==L && X==-n && a==1 && n&1)                 // odd sequence found
       return r[L]=n, copy(q,r+l,k), prsq(f+1,r), n=ALL?n:1, chkseq(r);
    #define SET(a,b) if(f[a]!=b) { if(!f[a] && !h[b]) set(a,b); return; }
    if(x== 1) for(i=n;--i;) SET(s[i],i+1)  // f=[1...] so f=[1 2 3 ... n]
    if(X==-n) for(i=n;--i;) SET(S[i],i-n)
    if(a== 1) for(i=n;--i;) SET(i+1,t[i])
    if(A==-n) for(i=n;--i;) SET(i-n,T[i])
    i=n; if(y) {for(;--i;) if(s[i]==y) flip(s,q[k++]=i), dfs(), flip(s,q[--k]), i=1;}
    else if(Y) {for(;--i;) if(S[i]==Y) flip(S,q[K--]=i), dfs(), flip(S,q[++K]), i=1;}
    else if(b) {for(;--i;) if(t[i]==b) flip(t,r[l++]=i), dfs(), flip(t,r[--l]), i=1;}
    else if(B) {for(;--i;) if(T[i]==B) flip(T,r[L--]=i), dfs(), flip(T,r[++L]), i=1;}
    else if(X) {for(;--i;) if(!f[S[i]]) set(S[i],1-X);}
    else if(a) {for(;--i;) if(!h[t[i]]) set(1-a,t[i]);}
    else if(x) {for(;--i;) if(!f[s[i]]) set(s[i],1-x);}
    else if(A) {for(;--i;) if(!h[T[i]]) set(1-A,T[i]);}
    else        for(;--i;) if(!h[i]) set(*s,i), set(*s,-i); // worse choice of stack
  }
  void E(int i,int j) { for(;!f[i];I(i,j)) { h[f[i]=j]=i, h[f[-i]=-j]=-i;// initializing
    if(sym&1) E(j,-i); if(sym&2) E(N(i),-N(j)); if(sym&4) E(N(j),N(i)); } }
  void F(int i,int j) { E(i,j),E(i+2,j>0?j-2:j+2); }
  for(i=n;i;) i--, h[s[i]=i-n]=h[t[i]=n-i]=f[S[i]=~i]=f[T[i]=i+1]=0;
  *f=*h=f[~n]=h[~n]=f[n+1]=h[n+1]=0, f[h[1]=n]=1, f[h[-1]=-n]=-1;
  if(~n&1) h[f[1]=-n]=1, f[h[n]=-1]=n;
  if(sym&32 || n<4) ; else
  if(sym==1) for(E(2,8),E(6,m),E(m+8,4),E(n-4,n==34?-13:10),E(m+1,m+3),E(m+5,n-1)
                                    ;i+21< m   ;i+=4) F(m+11+i,14+i); else
  if(sym==2) for(E(2,m-2),E(m+4,m+5);i+19<(m|6);i+=4) F(4+i   ,-4-i),F(m-7,7-m); else
  if(sym==3) for(E(n-1,6-((m+4)|4)) ;i+19< m   ;i+=4) F(4+i,  5+i-n); else
  if(sym==4) for(E(6,11-n),E(8,-3),E(i=15,-4);i+19<(n|4);i+=4) F(1+i,  2+i-n); else
  if(sym==8) for(E(1,-8),E(1-n,19),E(n-3,6),E(11-n,21);i+30<n;i+=4) F(i+3,-i-28); else
  if(sym==24) E(-1,8),E(10,4),E(-8,n),E(5,-2),n>50?E(12,18),
              n>58?E(-14,15),E(16,12),E(17,17),E(27,27),n>62?E(48,48),
              n>66?E(3,-38),E(19,-40),E(22,22),E(29,29),E(25,31),E(-24,n-4):1:1:1:1; else
  if(sym==28) E(1,~m),n>40?E(3,-8),n>64?E(5,~m-2),E(11,11),E(7,m-2),E(9,m-6),F(13,n-14),
              n>96?E(17,25),E(19,21):1:1:1; else
  if(n&1) if(E(-1,8),E(1-n,11),E(n-3,6),n&2) for(E(11-n,13);i+15<n;i+=4) F(13+i-n,16+i);
          else for(E(3,n-3),E(5,n-7),E(-7,12),E(-9,2), E(m+1,5),E(-m-4,n),E(5-n,n-4);
                   i+24<n;i+=4) E(m+i/2+6,14+i),E(m-i/2,16+i);
  else for(E(2,11),E(-4,21),E(-6,23),E(-8,2),E(-10,18), E(n-5,n-1),E(n-3,6),E(1-n,16);
           i+30<n;i+=4) F(i+12,-26-i);
  dfs();
}
int potential(stack s, int n)
{ int i=s[n-1], a=i==1?-1:i==n, b, p=2*a; a=-a;
  for(i=n-1;i--;a=b) b=s[i]-s[i+1], b=b+1u<3u?b:0, p-=2*b+(a==b)*(b|1);
  return p-a;
}
void brute_force(int n)
{ seq q; stack s; int k=0, K=(n+1)*3/2, c=0, l=n&1?0:K/2;;
  void dfs(int i)
  { flip(s,q[k++]=i);
    if(potential(s,n)+(K-k)*4<3*n) ; else
    if(k==K) prnt(q,K), K-=!ALL*4, c++; else
    for(i=l?n-(k<l):i==n?q[1]:n-(i>q[1]);i;i--) dfs(i);
    flip(s,q[--k]);
  }
  for(_In(s,n);!c;K++,c+=n>18,l=0) printf("g(I%d)=%d\n",n,K), q[1]=n-1, dfs(n);
}
seq S24={24,18,6,20,11,18,23,21,10,13,6,17,22,7,14,10,5,17,19,8,5,15,5,20,12,10,24,18,11,
15,9,23,16,5,19,7,9},       S21=
{21,9,13,11,20,5,3,16,4,8,19,13,21,15,3,5,8,20,10,4,18,5,3,11,15,11,19,16, 3, 5,11,13,9};
int main()
{ int n, j; seq a;
  for(n=27;n<51;n+=8) fortui(n,8);
  for(n= 2;n<51;n++ ) fortui(n,0); // 2 3 15 19 23 25 26 27 28 ...
  for(n=27;n<2*mmax;n+=2) if(!*S[n]) combine(S[15],S[n-12],S[n]);
  for(n=50;n<2*mmax;n+=2) if(!*S[n]) combine(S[26],S[n-24],S[n]);
  for(n=15;n<mmax;n++ ) if(*S[n]&&combine(S[n],S[n],a))
  for(j=200-n;j>n;j-=2) if(*S[j]) combine(S[n],S[j],a); 
  aff=2, pseq(S24), pseq(S21);
  if(0) for(n=0;n<2*mmax;n++ ) if(*S[n]) pseq(S[n]), chkseq(S[n]);
  if(0) for(n=15;n< 32;n+=4) palin (n); // regular fortuitous palindrome (3s)
  if(0) for(n=15;n< 48;n+=4) triple(n,1); // all  triple palindromes
  if(0) for(n=15;n< 38;n+=2) triple(n,0); // all  triple (15s)
  if(0) for(n=29;n< 62;n+=2) triple(n,2); // some triple
  if(0) for(n=15;n<199;n+=1) fortui(n,0); // 15 19 23 25 26 27 28 ...
  if(0) for(n=30;n<199;n+=4) fortui(n,1); // double
  if(0) for(n=30;n<199;n+=4) fortui(n,2); // even palindrome centered on n
  if(0) for(n=34;n<199;n+=8) fortui(n,3); // double palindrome
  if(0) for(n=34;n<199;n+=4) fortui(n,4); // palindrome centered on n-1
  if(0) for(n=15;n< 40;n+=4) fortui(n,44); // all odd regular palindromes (3m)
  if(0) for(n=15;n< 90;n+=2) fortui(n,24); // some triple (10s)
  if(0) for(n=15;n<110;n+=4) fortui(n,28); // some triple palindromes
  if(0) for(n=35;n< 60;n+=4) fortui(n,-4); // all  triple palindromes (27s)
  if(1) for(n=1;n++<25;n|=n>17) brute_force(n); // n<19(20m)  20(5m)  22(88m)  24(7h 30m)
  if(0) aff=3, combine(S[15],S[15],a);
  return 0;
}

